The Young Planet DS Tuc Ab has a Low Obliquity

The abundance of short-period planetary systems with high orbital obliquities relative to the spin of their host stars is often taken as evidence that scattering processes play important roles in the formation and evolution of these systems. More recent studies have suggested that wide binary companions can tilt protoplanetary disks, inducing a high stellar obliquity that form through smooth processes like disk migration. DS Tuc Ab, a transiting planet with an 8.138 day period in the 40 Myr Tucana-Horologium association, likely orbits in the same plane as its now-dissipated protoplanetary disk, enabling us to test these theories of disk physics. Here, we report on Rossiter-McLaughlin observations of one transit of DS Tuc Ab with the Planet Finder Spectrograph on the Magellan Clay Telescope at Las Campanas Observatory. We confirm the previously detected planet by modeling the planet transit and stellar activity signals simultaneously. We test multiple models to describe the stellar activity-induced radial velocity variations over the night of the transit, finding the obliquity to be low: $\lambda = 12 \pm 13$ degrees, suggesting that this planet likely formed through smooth disk processes and its protoplanetary disk was not significantly torqued by DS Tuc B. The specific stellar activity model chosen affects the results at the $\approx 5$ degree level. This is the youngest planet to be observed using this technique; we provide a discussion on best practices to accurately measure the observed signal of similar young planets.

==> RossiterMcLaughlin.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# The Rossiter-McLaughlin effect"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook, we'll derive how to express the radial velocity field of a star at an arbitrary orientation on the sky in terms of spherical harmonics. This allows us to use `starry` to model the Rossiter-McLaughlin waveform **analytically**!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First, let's import some stuff. We'll use `sympy` for the derivations."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using sympy version 1.3\n",
      "\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from IPython.display import display, Math\n",
    "import sympy\n",
    "from sympy import *\n",
    "from sympy.functions.special.tensor_functions import KroneckerDelta\n",
    "print(\"Using sympy version\", sympy.__version__)\n",
    "\n",
    "# Initialize the session\n",
    "init_session(quiet=True)\n",
    "\n",
    "# Define our symbols\n",
    "x, y, z, mu, nu, l, m, j, k, p, q, n, A, B, C, alpha, omeq = symbols('x y z mu nu l m j k p q n A B C alpha \\omega_{eq}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The radial velocity field of a star"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The polynomial describing the radial component of the velocity field on the projected disk of a star is given by ([Short et al. 2018](https://arxiv.org/abs/1810.09565))\n",
    "\n",
    "$f(\\mathbf{x}, \\mathbf{y}, \\mathbf{z}) = \\omega_{eq}(A\\mathbf{x} + B\\mathbf{y})(1 - \\alpha(-B\\mathbf{x} + A\\mathbf{y} + C\\mathbf{z})^2)$\n",
    "\n",
    "where \n",
    "\n",
    "$A = \\sin(i)\\cos(\\lambda)$\n",
    "\n",
    "$B = \\sin(i)\\sin(\\lambda)$\n",
    "\n",
    "$C = \\cos(i)$\n",
    "\n",
    "and $i$ and $\\lambda$ are the stellar inclination and obliquity, respectively. The constant $\\alpha$ is the shear due to differential rotation. We are assuming a simple linear shear according to the following equation:\n",
    "\n",
    "$\\omega = \\omega_{eq}(1 - \\alpha \\sin^2\\theta)$,\n",
    "\n",
    "where $\\omega$ is the angular rotational velocity at a point on the surface, $\\omega_{eq}$ is the velocity at the equator, and $\\theta$ is the polar angle (latitude)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Let's expand this function"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If we expand all the products in $f$, we can write it as a dot product of a polynomial coefficient vector and the polynomial basis defined in Luger et al. (2018):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def poly_basis(n, x, y):\n",
    "    \"\"\"Return the n^th term in the polynomial basis.\"\"\"\n",
    "    l = Rational(floor(sqrt(n)))\n",
    "    m = Rational(n - l * l - l)\n",
    "    mu = Rational(l - m)\n",
    "    nu = Rational(l + m)\n",
    "    if (nu % 2 == 0):\n",
    "        i = Rational(mu, 2)\n",
    "        j = Rational(nu, 2)\n",
    "        k = Rational(0)\n",
    "    else:\n",
    "        i = Rational(mu - 1, 2)\n",
    "        j = Rational(nu - 1, 2)\n",
    "        k = Rational(1)\n",
    "    return x ** i * y ** j * sqrt(1 - x ** 2 - y ** 2) ** k\n",
    "\n",
    "# Compute the polynomial basis\n",
    "basis = Matrix([poly_basis(n, x, y) for n in range(16)]).T"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here's what the polynomial basis looks like (recall that $z = \\sqrt{1 - x^2 - y^2}$):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$$\\left[\\begin{array}{cccccccccccccccc}1 & x & \\sqrt{- x^{2} - y^{2} + 1} & y & x^{2} & x \\sqrt{- x^{2} - y^{2} + 1} & x y & y \\sqrt{- x^{2} - y^{2} + 1} & y^{2} & x^{3} & x^{2} \\sqrt{- x^{2} - y^{2} + 1} & x^{2} y & x y \\sqrt{- x^{2} - y^{2} + 1} & x y^{2} & y^{2} \\sqrt{- x^{2} - y^{2} + 1} & y^{3}\\end{array}\\right]$$"
      ],
      "text/plain": [
       "⎡         _______________              _______________            ____________\n",
       "⎢        ╱    2    2           2      ╱    2    2                ╱    2    2  \n",
       "⎣1  x  ╲╱  - x  - y  + 1   y  x   x⋅╲╱  - x  - y  + 1   x⋅y  y⋅╲╱  - x  - y  +\n",
       "\n",
       "___                _______________               _______________              \n",
       "      2   3   2   ╱    2    2        2          ╱    2    2          2   2   ╱\n",
       " 1   y   x   x ⋅╲╱  - x  - y  + 1   x ⋅y  x⋅y⋅╲╱  - x  - y  + 1   x⋅y   y ⋅╲╱ \n",
       "\n",
       "_______________    ⎤\n",
       "    2    2        3⎥\n",
       " - x  - y  + 1   y ⎦"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "basis"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "And here's the function we wish to express:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$$\\omega_{eq} \\left(A x + B y\\right) \\left(- \\alpha \\left(A y - B x + C \\sqrt{- x^{2} - y^{2} + 1}\\right)^{2} + 1\\right)$$"
      ],
      "text/plain": [
       "                        ⎛                                      2    ⎞\n",
       "                        ⎜    ⎛                 _______________⎞     ⎟\n",
       "                        ⎜    ⎜                ╱    2    2     ⎟     ⎟\n",
       "\\omega_{eq}⋅(A⋅x + B⋅y)⋅⎝- α⋅⎝A⋅y - B⋅x + C⋅╲╱  - x  - y  + 1 ⎠  + 1⎠"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f = omeq * (A * x + B * y) * (1 - alpha * (-B * x + A * y + C * sqrt(1 - x ** 2 - y ** 2)) ** 2)\n",
    "f"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can use `sympy` to figure out the (exact) representation of `f` in the polynomial basis:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$$\\left[\\begin{matrix}0\\\\- A C^{2} \\omega_{eq} \\alpha + A \\omega_{eq}\\\\0\\\\- B C^{2} \\omega_{eq} \\alpha + B \\omega_{eq}\\\\0\\\\0\\\\0\\\\0\\\\0\\\\- A B^{2} \\omega_{eq} \\alpha + A C^{2} \\omega_{eq} \\alpha\\\\2 A B C \\omega_{eq} \\alpha\\\\2 A^{2} B \\omega_{eq} \\alpha - B^{3} \\omega_{eq} \\alpha + B C^{2} \\omega_{eq} \\alpha\\\\- 2 A^{2} C \\omega_{eq} \\alpha + 2 B^{2} C \\omega_{eq} \\alpha\\\\- A^{3} \\omega_{eq} \\alpha + 2 A B^{2} \\omega_{eq} \\alpha + A C^{2} \\omega_{eq} \\alpha\\\\- 2 A B C \\omega_{eq} \\alpha\\\\- A^{2} B \\omega_{eq} \\alpha + B C^{2} \\omega_{eq} \\alpha\\end{matrix}\\right]$$"
      ],
      "text/plain": [
       "⎡                              0                               ⎤\n",
       "⎢                                                              ⎥\n",
       "⎢                  2                                           ⎥\n",
       "⎢             - A⋅C ⋅\\omega_{eq}⋅α + A⋅\\omega_{eq}             ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢                              0                               ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢                  2                                           ⎥\n",
       "⎢             - B⋅C ⋅\\omega_{eq}⋅α + B⋅\\omega_{eq}             ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢                              0                               ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢                              0                               ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢                              0                               ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢                              0                               ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢                              0                               ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢               2                    2                         ⎥\n",
       "⎢          - A⋅B ⋅\\omega_{eq}⋅α + A⋅C ⋅\\omega_{eq}⋅α           ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢                    2⋅A⋅B⋅C⋅\\omega_{eq}⋅α                     ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢    2                    3                    2               ⎥\n",
       "⎢ 2⋅A ⋅B⋅\\omega_{eq}⋅α - B ⋅\\omega_{eq}⋅α + B⋅C ⋅\\omega_{eq}⋅α ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢             2                      2                         ⎥\n",
       "⎢        - 2⋅A ⋅C⋅\\omega_{eq}⋅α + 2⋅B ⋅C⋅\\omega_{eq}⋅α         ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢   3                      2                    2              ⎥\n",
       "⎢- A ⋅\\omega_{eq}⋅α + 2⋅A⋅B ⋅\\omega_{eq}⋅α + A⋅C ⋅\\omega_{eq}⋅α⎥\n",
       "⎢                                                              ⎥\n",
       "⎢                    -2⋅A⋅B⋅C⋅\\omega_{eq}⋅α                    ⎥\n",
       "⎢                                                              ⎥\n",
       "⎢             2                      2                         ⎥\n",
       "⎣          - A ⋅B⋅\\omega_{eq}⋅α + B⋅C ⋅\\omega_{eq}⋅α           ⎦"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def Coefficient(expression, term):\n",
    "    \"\"\"Return the coefficient multiplying `term` in `expression`.\"\"\"\n",
    "    # Get the coefficient\n",
    "    coeff = expression.coeff(term)\n",
    "    # Set any non-constants in this coefficient to zero. If the coefficient\n",
    "    # is not a constant, this is not the term we are interested in!\n",
    "    coeff = coeff.subs(sqrt(1 - x ** 2 - y ** 2), 0).subs(x, 0).subs(y, 0)\n",
    "    return coeff\n",
    "\n",
    "vec = Matrix([Coefficient(expand(f), term) for term in basis])\n",
    "vec"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can check that dotting this vector with the polynomial basis yields the original function $f$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "simplify(factor(basis.dot(vec)) - f) == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Now let's represent it in terms of spherical harmonics"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now that we have the vector of polynomial coefficients `vec`, we want to apply a change-of-basis transformation to figure out their (exact) representation in terms of spherical harmonics.\n",
    "\n",
    "As in Luger et al. (2018), let's compute the change of basis matrix from polynomials to spherical harmonic coefficients. This is the inverse of the $A_1$ matrix introduced in Luger et al. (2018). Note that it includes the normalization of $\\frac{2}{\\sqrt{\\pi}}$ used internally by `starry`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def SA(l, m):\n",
    "    \"\"\"A spherical harmonic normalization constant.\"\"\"\n",
    "    return sqrt((2 - KroneckerDelta(m, 0)) * (2 * l + 1) * factorial(l - m) / (4 * pi * factorial(l + m)))\n",
    "\n",
    "def SB(l, m, j, k):\n",
    "    \"\"\"Another spherical harmonic normalization constant.\"\"\"\n",
    "    try: \n",
    "        ratio = factorial(Rational(l + m + k - 1, 2)) / factorial(Rational(-l + m + k - 1,  2))\n",
    "    except ValueError:\n",
    "        ratio = 0\n",
    "    res = 2 ** l * Rational(factorial(m), (factorial(j) * factorial(k) * factorial(m - j) * factorial(l - m - k))) * ratio\n",
    "    return simplify(res)\n",
    "\n",
    "def SC(p, q, k):\n",
    "    \"\"\"Return the binomial theorem coefficient `C`.\"\"\"\n",
    "    res = factorial(Rational(k, 2)) / (factorial(Rational(q, 2)) * factorial(Rational(k - p, 2)) * factorial(Rational(p - q, 2)))\n",
    "    return simplify(res)\n",
    "\n",
    "def Y(l, m, x, y):\n",
    "    \"\"\"Return the spherical harmonic of degree `l` and order `m`.\"\"\"\n",
    "    res = 0\n",
    "    z = sqrt(1 - x ** 2 - y ** 2)\n",
    "    if (m >= 0):\n",
    "        for j in range(0, m + 1, 2):\n",
    "            for k in range(0, l - m + 1, 2):\n",
    "                for p in range(0, k + 1, 2):\n",
    "                    for q in range(0, p + 1, 2):\n",
    "                        res += (-1) ** ((j + p) // 2) * SA(l, m) * SB(l, m, j, k) * SC(p, q, k) * x ** (m - j + p - q) * y ** (j + q)\n",
    "            for k in range(1, l - m + 1, 2):\n",
    "                for p in range(0, k, 2):\n",
    "                    for q in range(0, p + 1, 2):\n",
    "                        res += (-1) ** ((j + p) // 2) * SA(l, m) * SB(l, m, j, k) * SC(p, q, k - 1) * x ** (m - j + p - q) * y ** (j + q) * z          \n",
    "    else:\n",
    "        for j in range(1, abs(m) + 1, 2):\n",
    "            for k in range(0, l - abs(m) + 1, 2):\n",
    "                for p in range(0, k + 1, 2):\n",
    "                    for q in range(0, p + 1, 2):\n",
    "                        res += (-1) ** ((j + p - 1) // 2) * SA(l, abs(m)) * SB(l, abs(m), j, k) * SC(p, q, k) * x ** (abs(m) - j + p - q) * y ** (j + q)\n",
    "            for k in range(1, l - abs(m) + 1, 2):\n",
    "                for p in range(0, k, 2):\n",
    "                    for q in range(0, p + 1, 2):\n",
    "                        res += (-1) ** ((j + p - 1) // 2) * SA(l, abs(m)) * SB(l, abs(m), j, k) * SC(p, q, k - 1) * x ** (abs(m) - j + p - q) * y ** (j + q) * z\n",
    "\n",
    "    return res\n",
    "\n",
    "def p_Y(l, m, lmax):\n",
    "    \"\"\"Return the polynomial basis representation of the spherical harmonic `Y_{lm}`.\"\"\"\n",
    "    ylm = Y(l, m, x, y)\n",
    "    res = [ylm.subs(sqrt(1 - x ** 2 - y ** 2), 0).subs(x, 0).subs(y, 0)]\n",
    "    for n in range(1, (lmax + 1) ** 2):\n",
    "        res.append(Coefficient(ylm, poly_basis(n, x, y)))\n",
    "    return res\n",
    "\n",
    "def A1(lmax, norm = 2 / sqrt(pi)):\n",
    "    \"\"\"Return the change of basis matrix A1. The columns of this matrix are given by `p_Y`.\"\"\"\n",
    "    res = zeros((lmax + 1) ** 2, (lmax + 1) ** 2)\n",
    "    n = 0\n",
    "    for l in range(lmax + 1):\n",
    "        for m in range(-l, l + 1):\n",
    "            res[n] = p_Y(l, m, lmax)\n",
    "            n += 1\n",
    "    return res * norm"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now evaluate the change of basis matrix from spherical harmonic coefficients to polynomials, $A_1$ for $l_\\mathrm{max} = 3$. We then take the inverse to go from polynomial coeffiecients to $Y_{lm}$ coefficients:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$$\\left[\\begin{array}{cccccccccccccccc}\\pi & 0 & 0 & 0 & \\frac{\\pi}{3} & 0 & 0 & 0 & \\frac{\\pi}{3} & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & \\frac{\\sqrt{3} \\pi}{3} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{3} \\pi}{15} & 0 & 0 & 0 & \\frac{\\sqrt{3} \\pi}{5}\\\\0 & 0 & \\frac{\\sqrt{3} \\pi}{3} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{3} \\pi}{15} & 0 & 0 & 0 & \\frac{\\sqrt{3} \\pi}{15} & 0\\\\0 & \\frac{\\sqrt{3} \\pi}{3} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{3} \\pi}{5} & 0 & 0 & 0 & \\frac{\\sqrt{3} \\pi}{15} & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{15} \\pi}{15} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{15} \\pi}{15} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & - \\frac{\\sqrt{5} \\pi}{15} & 0 & 0 & 0 & - \\frac{\\sqrt{5} \\pi}{15} & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{15} \\pi}{15} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & \\frac{\\sqrt{15} \\pi}{15} & 0 & 0 & 0 & - \\frac{\\sqrt{15} \\pi}{15} & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{70} \\pi}{70} & 0 & 0 & 0 & - \\frac{\\sqrt{70} \\pi}{70}\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{105} \\pi}{105} & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & - \\frac{\\sqrt{42} \\pi}{210} & 0 & 0 & 0 & - \\frac{\\sqrt{42} \\pi}{70}\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & - \\frac{\\sqrt{7} \\pi}{35} & 0 & 0 & 0 & - \\frac{\\sqrt{7} \\pi}{35} & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & - \\frac{\\sqrt{42} \\pi}{70} & 0 & 0 & 0 & - \\frac{\\sqrt{42} \\pi}{210} & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{105} \\pi}{105} & 0 & 0 & 0 & - \\frac{\\sqrt{105} \\pi}{105} & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{\\sqrt{70} \\pi}{70} & 0 & 0 & 0 & - \\frac{\\sqrt{70} \\pi}{70} & 0 & 0\\end{array}\\right]$$"
      ],
      "text/plain": [
       "⎡                       π                             π                       \n",
       "⎢π   0     0     0      ─       0      0      0       ─        0       0      \n",
       "⎢                       3                             3                       \n",
       "⎢                                                                             \n",
       "⎢               √3⋅π                                                          \n",
       "⎢0   0     0    ────    0       0      0      0       0        0       0      \n",
       "⎢                3                                                            \n",
       "⎢                                                                             \n",
       "⎢         √3⋅π                                                        √3⋅π    \n",
       "⎢0   0    ────   0      0       0      0      0       0        0      ────    \n",
       "⎢          3                                                           15     \n",
       "⎢                                                                             \n",
       "⎢   √3⋅π                                                     √3⋅π             \n",
       "⎢0  ────   0     0      0       0      0      0       0      ────      0      \n",
       "⎢    3                                                        5               \n",
       "⎢                                                                             \n",
       "⎢                                    √15⋅π                                    \n",
       "⎢0   0     0     0      0       0    ─────    0       0        0       0      \n",
       "⎢                                      15                                     \n",
       "⎢                                                                             \n",
       "⎢                                           √15⋅π                             \n",
       "⎢0   0     0     0      0       0      0    ─────     0        0       0      \n",
       "⎢                                             15                              \n",
       "⎢                                                                             \n",
       "⎢                     -√5⋅π                        -√5⋅π                      \n",
       "⎢0   0     0     0    ──────    0      0      0    ──────      0       0      \n",
       "⎢                       15                           15                       \n",
       "⎢                                                                             \n",
       "⎢                             √15⋅π                                           \n",
       "⎢0   0     0     0      0     ─────    0      0       0        0       0      \n",
       "⎢                               15                                            \n",
       "⎢                                                                             \n",
       "⎢                     √15⋅π                        -√15⋅π                     \n",
       "⎢0   0     0     0    ─────     0      0      0    ───────     0       0      \n",
       "⎢                       15                            15                      \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢0   0     0     0      0       0      0      0       0        0       0      \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢0   0     0     0      0       0      0      0       0        0       0      \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                            -\n",
       "⎢0   0     0     0      0       0      0      0       0        0       0     ─\n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                    -√7⋅π    \n",
       "⎢0   0     0     0      0       0      0      0       0        0     ──────   \n",
       "⎢                                                                      35     \n",
       "⎢                                                                             \n",
       "⎢                                                           -√42⋅π            \n",
       "⎢0   0     0     0      0       0      0      0       0     ───────    0      \n",
       "⎢                                                              70             \n",
       "⎢                                                                             \n",
       "⎢                                                                    √105⋅π   \n",
       "⎢0   0     0     0      0       0      0      0       0        0     ──────   \n",
       "⎢                                                                     105     \n",
       "⎢                                                                             \n",
       "⎢                                                            √70⋅π            \n",
       "⎢0   0     0     0      0       0      0      0       0      ─────     0      \n",
       "⎣                                                              70             \n",
       "\n",
       "                                          ⎤\n",
       "  0       0        0        0         0   ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "√3⋅π                                √3⋅π  ⎥\n",
       "────      0        0        0       ────  ⎥\n",
       " 15                                  5    ⎥\n",
       "                                          ⎥\n",
       "                           √3⋅π           ⎥\n",
       "  0       0        0       ────       0   ⎥\n",
       "                            15            ⎥\n",
       "                                          ⎥\n",
       "                 √3⋅π                     ⎥\n",
       "  0       0      ────       0         0   ⎥\n",
       "                  15                      ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "  0       0        0        0         0   ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "  0       0        0        0         0   ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "  0       0        0        0         0   ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "  0       0        0        0         0   ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "  0       0        0        0         0   ⎥\n",
       "                                          ⎥\n",
       "                                          ⎥\n",
       "√70⋅π                              -√70⋅π ⎥\n",
       "─────     0        0        0      ───────⎥\n",
       "  70                                  70  ⎥\n",
       "                                          ⎥\n",
       "        √105⋅π                            ⎥\n",
       "  0     ──────     0        0         0   ⎥\n",
       "         105                              ⎥\n",
       "                                          ⎥\n",
       "√42⋅π                              -√42⋅π ⎥\n",
       "──────    0        0        0      ───────⎥\n",
       " 210                                  70  ⎥\n",
       "                                          ⎥\n",
       "                          -√7⋅π           ⎥\n",
       "  0       0        0      ──────      0   ⎥\n",
       "                            35            ⎥\n",
       "                                          ⎥\n",
       "                -√42⋅π                    ⎥\n",
       "  0       0     ───────     0         0   ⎥\n",
       "                  210                     ⎥\n",
       "                                          ⎥\n",
       "                         -√105⋅π          ⎥\n",
       "  0       0        0     ────────     0   ⎥\n",
       "                           105            ⎥\n",
       "                                          ⎥\n",
       "                -√70⋅π                    ⎥\n",
       "  0       0     ───────     0         0   ⎥\n",
       "                   70                     ⎦"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "M = Matrix(A1(3)).inv()\n",
    "M"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The end result"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can finally compute the spherical harmonic coefficients of the function $f$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$$\\left[\\begin{matrix}0\\\\\\frac{\\sqrt{3} \\pi B \\omega_{eq} \\left(- A^{2} \\alpha - B^{2} \\alpha - C^{2} \\alpha + 5\\right)}{15}\\\\0\\\\\\frac{\\sqrt{3} \\pi A \\omega_{eq} \\left(- A^{2} \\alpha - B^{2} \\alpha - C^{2} \\alpha + 5\\right)}{15}\\\\0\\\\0\\\\0\\\\0\\\\0\\\\\\frac{\\sqrt{70} \\pi B \\omega_{eq} \\alpha \\left(3 A^{2} - B^{2}\\right)}{70}\\\\\\frac{2 \\sqrt{105} \\pi C \\omega_{eq} \\alpha \\left(- A^{2} + B^{2}\\right)}{105}\\\\\\frac{\\sqrt{42} \\pi B \\omega_{eq} \\alpha \\left(A^{2} + B^{2} - 4 C^{2}\\right)}{210}\\\\0\\\\\\frac{\\sqrt{42} \\pi A \\omega_{eq} \\alpha \\left(A^{2} + B^{2} - 4 C^{2}\\right)}{210}\\\\\\frac{4 \\sqrt{105} \\pi A B C \\omega_{eq} \\alpha}{105}\\\\\\frac{\\sqrt{70} \\pi A \\omega_{eq} \\alpha \\left(A^{2} - 3 B^{2}\\right)}{70}\\end{matrix}\\right]$$"
      ],
      "text/plain": [
       "⎡                      0                      ⎤\n",
       "⎢                                             ⎥\n",
       "⎢                   ⎛   2      2      2      ⎞⎥\n",
       "⎢√3⋅π⋅B⋅\\omega_{eq}⋅⎝- A ⋅α - B ⋅α - C ⋅α + 5⎠⎥\n",
       "⎢─────────────────────────────────────────────⎥\n",
       "⎢                      15                     ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                      0                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                   ⎛   2      2      2      ⎞⎥\n",
       "⎢√3⋅π⋅A⋅\\omega_{eq}⋅⎝- A ⋅α - B ⋅α - C ⋅α + 5⎠⎥\n",
       "⎢─────────────────────────────────────────────⎥\n",
       "⎢                      15                     ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                      0                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                      0                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                      0                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                      0                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                      0                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                            ⎛   2    2⎞      ⎥\n",
       "⎢      √70⋅π⋅B⋅\\omega_{eq}⋅α⋅⎝3⋅A  - B ⎠      ⎥\n",
       "⎢      ─────────────────────────────────      ⎥\n",
       "⎢                      70                     ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                             ⎛   2    2⎞     ⎥\n",
       "⎢    2⋅√105⋅π⋅C⋅\\omega_{eq}⋅α⋅⎝- A  + B ⎠     ⎥\n",
       "⎢    ────────────────────────────────────     ⎥\n",
       "⎢                    105                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                         ⎛ 2    2      2⎞    ⎥\n",
       "⎢   √42⋅π⋅B⋅\\omega_{eq}⋅α⋅⎝A  + B  - 4⋅C ⎠    ⎥\n",
       "⎢   ──────────────────────────────────────    ⎥\n",
       "⎢                    210                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                      0                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                         ⎛ 2    2      2⎞    ⎥\n",
       "⎢   √42⋅π⋅A⋅\\omega_{eq}⋅α⋅⎝A  + B  - 4⋅C ⎠    ⎥\n",
       "⎢   ──────────────────────────────────────    ⎥\n",
       "⎢                    210                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢        4⋅√105⋅π⋅A⋅B⋅C⋅\\omega_{eq}⋅α         ⎥\n",
       "⎢        ────────────────────────────         ⎥\n",
       "⎢                    105                      ⎥\n",
       "⎢                                             ⎥\n",
       "⎢                            ⎛ 2      2⎞      ⎥\n",
       "⎢      √70⋅π⋅A⋅\\omega_{eq}⋅α⋅⎝A  - 3⋅B ⎠      ⎥\n",
       "⎢      ─────────────────────────────────      ⎥\n",
       "⎣                      70                     ⎦"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ycoeffs = simplify(M * vec)\n",
    "ycoeffs"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Note that this is the **exact** spherical harmonic representation of the function `f`."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

